Algorithm to generate ideals in a Lie algebra of matrices at any particular characteristic with Mathematica

We present in this paper a routine which construct the ideal generated by a list of elements in a matrix Lie algebra at any particular characteristic. We have used this algorithm to analyze the problem of the simplicity of some Lie algebras.

==> src/algoritmo.nb <==
(************** Content-type: application/mathematica **************

                    Mathematica-Compatible Notebook

This notebook can be used with any Mathematica-compatible
application, such as Mathematica, MathReader or Publicon. The data
for the notebook starts with the line containing stars above.

To get the notebook into a Mathematica-compatible application, do
one of the following:

* Save the data starting with the line of stars above into a file
  with a name ending in .nb, then open the file inside the
  application;

* Copy the data starting with the line of stars above to the
  clipboard, then use the Paste menu command inside the application.

Data for notebooks contains only printable 7-bit ASCII and can be
sent directly in email or through ftp in text mode.  Newlines can be
CR, LF or CRLF (Unix, Macintosh or MS-DOS style).

NOTE: If you modify the data for this notebook not in a Mathematica-
compatible application, you must delete the line below containing
the word CacheID, otherwise Mathematica-compatible applications may
try to use invalid cache data.

For more information on notebooks and Mathematica-compatible 
applications, contact Wolfram Research:
  web: http://www.wolfram.com
  email: info@wolfram.com
  phone: +1-217-398-0700 (U.S.)

Notebook reader applications are available free of charge from 
Wolfram Research.
*******************************************************************)

(*CacheID: 232*)


(*NotebookFileLineBreakTest
NotebookFileLineBreakTest*)
(*NotebookOptionsPosition[     31647,       1051]*)
(*NotebookOutlinePosition[     32533,       1080]*)
(*  CellTagsIndexPosition[     32489,       1076]*)
(*WindowFrame->Normal*)



Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
  "Algorithm to generate ideals in a Lie algebra of matrices at any \
particular characteristic with ",
  StyleBox["Mathematica",
    FontSlant->"Italic"]
}], "Title",
  TextAlignment->Left,
  TextJustification->1],

Cell["Pablo Alberca Bjerregaard", "Author"],

Cell["\<\
Department of Applied Mathematics
Escuela T\[EAcute]cnica Superior de Ingenier\[IAcute]a Industrial
Campus de El Ejido
Universidad de M\[AAcute]laga
M\[AAcute]laga - Spain
E-Mail: pgalberca@uma.es\
\>", "Address"],

Cell[CellGroupData[{

Cell["C\[AAcute]ndido Mart\[IAcute]n Gonz\[AAcute]lez", "Author"],

Cell["\<\
Department of Algebra, Geometry and Topology
Facultad de Ciencias
Universidad de M\[AAcute]laga
Campus de Teatinos 
M\[AAcute]laga - Spain
E-Mail: candido@apncs.cie.uma.es\
\>", "Address"],

Cell["2001.", "Address"],

Cell[TextData[{
  StyleBox["Abstract.",
    FontWeight->"Bold"],
  " ",
  StyleBox["We present in this paper a routine which construct the ideal \
generated by a list of elements in a matrix Lie algebra at any particular \
characteristic. We have used this algorithm to analyze the problem of the \
simplicity of some Lie algebras (see the references). Notice that it is not \
included the particular construction of a basis (chosen a Lie algebra) \
denoted by ",
    FontSlant->"Italic"],
  Cell[BoxData[
      \(TraditionalForm\`{x\_i}\_\(i = 1\)\%n\)],
    FontSlant->"Italic"],
  StyleBox[".",
    FontSlant->"Italic"]
}], "Abstract",
  TextAlignment->Left,
  TextJustification->1],

Cell[CellGroupData[{

Cell["Previous definitions", "Subsection"],

Cell["\<\
As we have comment in the abstract, there are some commands that must be \
pre-defined in order to use the algorithms, listed below:\
\>", "Text",
  TextAlignment->Left,
  TextJustification->1],

Cell[TextData[{
  "1. A basis of the Lie algebra, denoted by ",
  Cell[BoxData[
      \(TraditionalForm\`x\_i\)]],
  ", ",
  Cell[BoxData[
      \(TraditionalForm\`i = 1,  ... , n\)]],
  ".\n2. The dimension of the Lie algebra, denoted by ",
  Cell[BoxData[
      \(TraditionalForm\`n\)]],
  ".\n3. A function which recognize a element of the Lie algebra, denoted by \
",
  StyleBox["Recog",
    FontWeight->"Bold"],
  ", i.e. write an element as a non-evaluated linear combination of the \
elements of the basis. "
}], "Text"],

Cell[TextData[{
  "As an example, we present the Lie algebra ",
  Cell[BoxData[
      \(TraditionalForm\`\(M\_2\)(K)\)]],
  " with ",
  Cell[BoxData[
      \(TraditionalForm\`char(K) = k\)]],
  ". Then we define"
}], "Text"],

Cell[BoxData[{
    RowBox[{
      RowBox[{\(x\_1\), "=", 
        RowBox[{"(", GridBox[{
              {"1", "0"},
              {"0", "0"}
              }], ")"}]}], ";", 
      RowBox[{\(x\_2\), "=", 
        RowBox[{"(", GridBox[{
              {"0", "1"},
              {"0", "0"}
              }], ")"}]}], ";", 
      RowBox[{\(x\_3\), "=", 
        RowBox[{"(", GridBox[{
              {"0", "0"},
              {"1", "0"}
              }], ")"}]}], ";", 
      RowBox[{\(x\_4\), "=", 
        RowBox[{"(", GridBox[{
              {"0", "0"},
              {"0", "1"}
              }], ")"}]}], ";", \(n = 4\), 
      ";"}], "\[IndentingNewLine]", \(Recog[m_] := 
      Module[{}, \n\t\[Lambda]\_1 = m[\([1, 1]\)]; \[Lambda]\_2 = 
          m[\([1, 2]\)]; \[Lambda]\_3 = m[\([2, 1]\)]; \n\t\[Lambda]\_4 = 
          m[\([2, 2]\)]; 
        Sum[\[Lambda]\_i*\((HoldForm[x])\)\_i, {i, n}]]\)}], "Input",
  CellLabel->"In[1]:="],

Cell["For instance, we make", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    RowBox[{"Recog", "[", 
      RowBox[{"(", GridBox[{
            {"a", "b"},
            {"c", "d"}
            }], ")"}], "]"}]], "Input",
  CellLabel->"In[3]:="],

Cell[BoxData[
    FormBox[
      RowBox[{
        RowBox[{"a", " ", 
          SubscriptBox[
            TagBox["x",
              HoldForm], "1"]}], "+", 
        RowBox[{"b", " ", 
          SubscriptBox[
            TagBox["x",
              HoldForm], "2"]}], "+", 
        RowBox[{"c", " ", 
          SubscriptBox[
            TagBox["x",
              HoldForm], "3"]}], "+", 
        RowBox[{"d", " ", 
          SubscriptBox[
            TagBox["x",
              HoldForm], "4"]}]}], TraditionalForm]], "Output",
  CellLabel->"Out[3]="]
}, Open  ]],

Cell["\<\
It is also important to remark that we have not included any filter in order \
to check if the data is well created. \
\>", "Text"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Routines", "Subsection"],

Cell["We define the Lie bracket", "Text"],

Cell[BoxData[
    \(c[x_, y_] := x . y - y . x\)], "Input",
  CellLabel->"In[4]:="],

Cell["\<\
and we can, for example, construct the multiplication table of the Lie \
algebra\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(Table[Recog[c[x\_i, x\_j]], {i, n}, {j, n}]\)], "Input",
  CellLabel->"In[5]:="],

Cell[BoxData[
    FormBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
            {"0", \(x\_2\), \(-x\_3\), "0"},
            {\(-x\_2\), "0", \(x\_1 - x\_4\), \(x\_2\)},
            {\(x\_3\), \(x\_4 - x\_1\), "0", \(-x\_3\)},
            {"0", \(-x\_2\), \(x\_3\), "0"}
            }], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
  CellLabel->"Out[5]="]
}, Open  ]],

Cell["The function", "Text"],

Cell[BoxData[
    \(NonZero[lis_] := 
      Module[{new = {}}, \n\t
        Do[If[Not[lis[\([i]\)] === 0*lis[\([i]\)]], 
            AppendTo[new, lis[\([i]\)]]], \n\t\t{i, Length[lis]}]; 
        new]\)], "Input",
  CellLabel->"In[6]:="],

Cell["works as", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(NonZero[{1, 2, 0, 3, 0, 0, 4, 5, 0}]\)], "Input",
  CellLabel->"In[7]:="],

Cell[BoxData[
    \(TraditionalForm\`{1, 2, 3, 4, 5}\)], "Output",
  CellLabel->"Out[7]="]
}, Open  ]],

Cell["The following comands", "Text",
  TextAlignment->Left,
  TextJustification->1],

Cell[BoxData[
    \(\(\(Coord[y_]\)\(:=\)\(Module[{coo, aa}, 
        coo = Array[aa, {n}]; \n\t\tDo[
          aa[i] = Coefficient[y, \((HoldForm[x])\)\_i], {i, 
            n}]; \n\t\tcoo]\)\(\t\)\)\)], "Input",
  CellLabel->"In[8]:="],

Cell[BoxData[
    \(Comb[lis_] := 
      Module[{}, \n\t\tSum[
          lis[\([i]\)]*\((HoldForm[x])\)\_i, {i, n}]]\)], "Input",
  CellLabel->"In[9]:="],

Cell["can be explained with the following two examples", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    RowBox[{"Coord", "[", 
      RowBox[{"Recog", "[", 
        RowBox[{"(", GridBox[{
              {"a", "b"},
              {"c", "d"}
              }], ")"}], "]"}], "]"}]], "Input",
  CellLabel->"In[10]:="],

Cell[BoxData[
    \(TraditionalForm\`{a, b, c, d}\)], "Output",
  CellLabel->"Out[10]="]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Comb[{1, 2, a, 4}]\)], "Input",
  CellLabel->"In[11]:="],

Cell[BoxData[
    FormBox[
      RowBox[{
        SubscriptBox[
          TagBox["x",
            HoldForm], "1"], "+", 
        RowBox[{"2", " ", 
          SubscriptBox[
            TagBox["x",
              HoldForm], "2"]}], "+", 
        RowBox[{"a", " ", 
          SubscriptBox[
            TagBox["x",
              HoldForm], "3"]}], "+", 
        RowBox[{"4", " ", 
          SubscriptBox[
            TagBox["x",
              HoldForm], "4"]}]}], TraditionalForm]], "Output",
  CellLabel->"Out[11]="]
}, Open  ]],

Cell["\<\
We have then the principal algorithm. It needs two entries: a list of element \
(perhaps only one) and the characteristic of the base field. As a result, we \
have the ideal generated by the list of elements, a basis, and a list of \
partial results in terms of the depth of the Lie brackets.\
\>", "Text"],

Cell[BoxData[
    \(\(\(IdealGenerated[lis_, 
        char_]\)\(:=\)\(Module[{k, ideal}, \n\t\tideal = 
          Map[Comb, 
            NonZero[RowReduce[Map[Coord, Map[Recog, lis]], 
                Modulus -> char]]]; \n
        Print["\<Depth = \>", 0, "\< -> \>", ideal]; \n\t\tdim[0] = 0; 
        dim[1] = 1; 
        k = 1; \n\t\tWhile[dim[k] < n\  && dim[k] \[NotEqual] dim[k - 1], 
          conj = ideal; k = k + 1; 
          Do[AppendTo[ideal, Recog[c[ReleaseHold[conj[\([j]\)]], x\_i]]], {i, 
              n}, {j, Length[conj]}]; \n\t\t\tideal = 
            Map[Comb, 
              NonZero[RowReduce[Map[Coord, ideal], 
                  Modulus -> char]]]; \n\t\t\tPrint["\<Depth = \>", 
            k - 1, "\< -> \>", ideal]; 
          dim[k] = Length[ideal]]; \n\t\tPrint["\<Ideal <\>", 
          Map[Recog, lis], "\<> = \>", 
          ideal, "\< with \>", "\< dimension = \>", 
          dim[k], "\< and char(K)=\>", char]]\)\(\t\)\)\)], "Input",
  CellLabel->"In[12]:="],

Cell["Using our example, we can compute", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(IdealGenerated[{x\_2}, 2]\)], "Input",
  CellLabel->"In[13]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{"\<\"Depth = \"\>", "\[InvisibleSpace]", "0", 
          "\[InvisibleSpace]", "\<\" -> \"\>", "\[InvisibleSpace]", 
          RowBox[{"{", 
            SubscriptBox[
              TagBox["x",
                HoldForm], "2"], "}"}]}],
        SequenceForm[ "Depth = ", 0, " -> ", {
          Subscript[ 
            HoldForm[ x], 2]}],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[13]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{"\<\"Depth = \"\>", "\[InvisibleSpace]", "1", 
          "\[InvisibleSpace]", "\<\" -> \"\>", "\[InvisibleSpace]", 
          RowBox[{"{", 
            RowBox[{
              RowBox[{
                SubscriptBox[
                  TagBox["x",
                    HoldForm], "1"], "+", 
                SubscriptBox[
                  TagBox["x",
                    HoldForm], "4"]}], ",", 
              SubscriptBox[
                TagBox["x",
                  HoldForm], "2"]}], "}"}]}],
        SequenceForm[ "Depth = ", 1, " -> ", {
          Plus[ 
            Subscript[ 
              HoldForm[ x], 1], 
            Subscript[ 
              HoldForm[ x], 4]], 
          Subscript[ 
            HoldForm[ x], 2]}],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[13]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{"\<\"Depth = \"\>", "\[InvisibleSpace]", "2", 
          "\[InvisibleSpace]", "\<\" -> \"\>", "\[InvisibleSpace]", 
          RowBox[{"{", 
            RowBox[{
              RowBox[{
                SubscriptBox[
                  TagBox["x",
                    HoldForm], "1"], "+", 
                SubscriptBox[
                  TagBox["x",
                    HoldForm], "4"]}], ",", 
              SubscriptBox[
                TagBox["x",
                  HoldForm], "2"]}], "}"}]}],
        SequenceForm[ "Depth = ", 2, " -> ", {
          Plus[ 
            Subscript[ 
              HoldForm[ x], 1], 
            Subscript[ 
              HoldForm[ x], 4]], 
          Subscript[ 
            HoldForm[ x], 2]}],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[13]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{"\<\"Ideal <\"\>", "\[InvisibleSpace]", 
          RowBox[{"{", 
            SubscriptBox[
              TagBox["x",
                HoldForm], "2"], "}"}], "\[InvisibleSpace]", "\<\"> = \"\>", 
          "\[InvisibleSpace]", 
          RowBox[{"{", 
            RowBox[{
              RowBox[{
                SubscriptBox[
                  TagBox["x",
                    HoldForm], "1"], "+", 
                SubscriptBox[
                  TagBox["x",
                    HoldForm], "4"]}], ",", 
              SubscriptBox[
                TagBox["x",
                  HoldForm], "2"]}], "}"}], 
          "\[InvisibleSpace]", "\<\" with \"\>", 
          "\[InvisibleSpace]", "\<\" dimension = \"\>", "\[InvisibleSpace]", 
          "2", "\[InvisibleSpace]", "\<\" and char(K)=\"\>", 
          "\[InvisibleSpace]", "2"}],
        SequenceForm[ "Ideal <", {
          Subscript[ 
            HoldForm[ x], 2]}, "> = ", {
          Plus[ 
            Subscript[ 
              HoldForm[ x], 1], 
            Subscript[ 
              HoldForm[ x], 4]], 
          Subscript[ 
            HoldForm[ x], 2]}, " with ", " dimension = ", 2, " and char(K)=", 
          2],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[13]:="]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(IdealGenerated[{x\_1}, 2]\)], "Input",
  CellLabel->"In[14]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{"\<\"Depth = \"\>", "\[InvisibleSpace]", "0", 
          "\[InvisibleSpace]", "\<\" -> \"\>", "\[InvisibleSpace]", 
          RowBox[{"{", 
            SubscriptBox[
              TagBox["x",
                HoldForm], "1"], "}"}]}],
        SequenceForm[ "Depth = ", 0, " -> ", {
          Subscript[ 
            HoldForm[ x], 1]}],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[14]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{"\<\"Depth = \"\>", "\[InvisibleSpace]", "1", 
          "\[InvisibleSpace]", "\<\" -> \"\>", "\[InvisibleSpace]", 
          RowBox[{"{", 
            RowBox[{
              SubscriptBox[
                TagBox["x",
                  HoldForm], "1"], ",", 
              SubscriptBox[
                TagBox["x",
                  HoldForm], "2"], ",", 
              SubscriptBox[
                TagBox["x",
                  HoldForm], "3"]}], "}"}]}],
        SequenceForm[ "Depth = ", 1, " -> ", {
          Subscript[ 
            HoldForm[ x], 1], 
          Subscript[ 
            HoldForm[ x], 2], 
          Subscript[ 
            HoldForm[ x], 3]}],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[14]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{"\<\"Depth = \"\>", "\[InvisibleSpace]", "2", 
          "\[InvisibleSpace]", "\<\" -> \"\>", "\[InvisibleSpace]", 
          RowBox[{"{", 
            RowBox[{
              SubscriptBox[
                TagBox["x",
                  HoldForm], "1"], ",", 
              SubscriptBox[
                TagBox["x",
                  HoldForm], "2"], ",", 
              SubscriptBox[
                TagBox["x",
                  HoldForm], "3"], ",", 
              SubscriptBox[
                TagBox["x",
                  HoldForm], "4"]}], "}"}]}],
        SequenceForm[ "Depth = ", 2, " -> ", {
          Subscript[ 
            HoldForm[ x], 1], 
          Subscript[ 
            HoldForm[ x], 2], 
          Subscript[ 
            HoldForm[ x], 3], 
          Subscript[ 
            HoldForm[ x], 4]}],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[14]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{"\<\"Ideal <\"\>", "\[InvisibleSpace]", 
          RowBox[{"{", 
            SubscriptBox[
              TagBox["x",
                HoldForm], "1"], "}"}], "\[InvisibleSpace]", "\<\"> = \"\>", 
          "\[InvisibleSpace]", 
          RowBox[{"{", 
            RowBox[{
              SubscriptBox[
                TagBox["x",
                  HoldForm], "1"], ",", 
              SubscriptBox[
                TagBox["x",
                  HoldForm], "2"], ",", 
              SubscriptBox[
                TagBox["x",
                  HoldForm], "3"], ",", 
              SubscriptBox[
                TagBox["x",
                  HoldForm], "4"]}], "}"}], 
          "\[InvisibleSpace]", "\<\" with \"\>", 
          "\[InvisibleSpace]", "\<\" dimension = \"\>", "\[InvisibleSpace]", 
          "4", "\[InvisibleSpace]", "\<\" and char(K)=\"\>", 
          "\[InvisibleSpace]", "2"}],
        SequenceForm[ "Ideal <", {
          Subscript[ 
            HoldForm[ x], 1]}, "> = ", {
          Subscript[ 
            HoldForm[ x], 1], 
          Subscript[ 
            HoldForm[ x], 2], 
          Subscript[ 
            HoldForm[ x], 3], 
          Subscript[ 
            HoldForm[ x], 4]}, " with ", " dimension = ", 4, " and char(K)=", 
          2],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[14]:="]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(IdealGenerated[{x\_1, x\_2}, 2]\)], "Input",
  CellLabel->"In[15]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{"\<\"Depth = \"\>", "\[InvisibleSpace]", "0", 
          "\[InvisibleSpace]", "\<\" -> \"\>", "\[InvisibleSpace]", 
          RowBox[{"{", 
            RowBox[{
              SubscriptBox[
                TagBox["x",
                  HoldForm], "1"], ",", 
              SubscriptBox[
                TagBox["x",
                  HoldForm], "2"]}], "}"}]}],
        SequenceForm[ "Depth = ", 0, " -> ", {
          Subscript[ 
            HoldForm[ x], 1], 
          Subscript[ 
            HoldForm[ x], 2]}],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[15]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{"\<\"Depth = \"\>", "\[InvisibleSpace]", "1", 
          "\[InvisibleSpace]", "\<\" -> \"\>", "\[InvisibleSpace]", 
          RowBox[{"{", 
            RowBox[{
              SubscriptBox[
                TagBox["x",
                  HoldForm], "1"], ",", 
              SubscriptBox[
                TagBox["x",
                  HoldForm], "2"], ",", 
              SubscriptBox[
                TagBox["x",
                  HoldForm], "3"], ",", 
              SubscriptBox[
                TagBox["x",
                  HoldForm], "4"]}], "}"}]}],
        SequenceForm[ "Depth = ", 1, " -> ", {
          Subscript[ 
            HoldForm[ x], 1], 
          Subscript[ 
            HoldForm[ x], 2], 
          Subscript[ 
            HoldForm[ x], 3], 
          Subscript[ 
            HoldForm[ x], 4]}],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[15]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{"\<\"Ideal <\"\>", "\[InvisibleSpace]", 
          RowBox[{"{", 
            RowBox[{
              SubscriptBox[
                TagBox["x",
                  HoldForm], "1"], ",", 
              SubscriptBox[
                TagBox["x",
                  HoldForm], "2"]}], "}"}], 
          "\[InvisibleSpace]", "\<\"> = \"\>", "\[InvisibleSpace]", 
          RowBox[{"{", 
            RowBox[{
              SubscriptBox[
                TagBox["x",
                  HoldForm], "1"], ",", 
              SubscriptBox[
                TagBox["x",
                  HoldForm], "2"], ",", 
              SubscriptBox[
                TagBox["x",
                  HoldForm], "3"], ",", 
              SubscriptBox[
                TagBox["x",
                  HoldForm], "4"]}], "}"}], 
          "\[InvisibleSpace]", "\<\" with \"\>", 
          "\[InvisibleSpace]", "\<\" dimension = \"\>", "\[InvisibleSpace]", 
          "4", "\[InvisibleSpace]", "\<\" and char(K)=\"\>", 
          "\[InvisibleSpace]", "2"}],
        SequenceForm[ "Ideal <", {
          Subscript[ 
            HoldForm[ x], 1], 
          Subscript[ 
            HoldForm[ x], 2]}, "> = ", {
          Subscript[ 
            HoldForm[ x], 1], 
          Subscript[ 
            HoldForm[ x], 2], 
          Subscript[ 
            HoldForm[ x], 3], 
          Subscript[ 
            HoldForm[ x], 4]}, " with ", " dimension = ", 4, " and char(K)=", 
          2],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[15]:="]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(IdealGenerated[{x\_3, x\_3 - x\_1}, 3]\)], "Input",
  CellLabel->"In[16]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{"\<\"Depth = \"\>", "\[InvisibleSpace]", "0", 
          "\[InvisibleSpace]", "\<\" -> \"\>", "\[InvisibleSpace]", 
          RowBox[{"{", 
            RowBox[{
              SubscriptBox[
                TagBox["x",
                  HoldForm], "1"], ",", 
              SubscriptBox[
                TagBox["x",
                  HoldForm], "3"]}], "}"}]}],
        SequenceForm[ "Depth = ", 0, " -> ", {
          Subscript[ 
            HoldForm[ x], 1], 
          Subscript[ 
            HoldForm[ x], 3]}],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[16]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{"\<\"Depth = \"\>", "\[InvisibleSpace]", "1", 
          "\[InvisibleSpace]", "\<\" -> \"\>", "\[InvisibleSpace]", 
          RowBox[{"{", 
            RowBox[{
              SubscriptBox[
                TagBox["x",
                  HoldForm], "1"], ",", 
              SubscriptBox[
                TagBox["x",
                  HoldForm], "2"], ",", 
              SubscriptBox[
                TagBox["x",
                  HoldForm], "3"], ",", 
              SubscriptBox[
                TagBox["x",
                  HoldForm], "4"]}], "}"}]}],
        SequenceForm[ "Depth = ", 1, " -> ", {
          Subscript[ 
            HoldForm[ x], 1], 
          Subscript[ 
            HoldForm[ x], 2], 
          Subscript[ 
            HoldForm[ x], 3], 
          Subscript[ 
            HoldForm[ x], 4]}],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[16]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{"\<\"Ideal <\"\>", "\[InvisibleSpace]", 
          RowBox[{"{", 
            RowBox[{
              SubscriptBox[
                TagBox["x",
                  HoldForm], "3"], ",", 
              RowBox[{
                SubscriptBox[
                  TagBox["x",
                    HoldForm], "3"], "-", 
                SubscriptBox[
                  TagBox["x",
                    HoldForm], "1"]}]}], "}"}], 
          "\[InvisibleSpace]", "\<\"> = \"\>", "\[InvisibleSpace]", 
          RowBox[{"{", 
            RowBox[{
              SubscriptBox[
                TagBox["x",
                  HoldForm], "1"], ",", 
              SubscriptBox[
                TagBox["x",
                  HoldForm], "2"], ",", 
              SubscriptBox[
                TagBox["x",
                  HoldForm], "3"], ",", 
              SubscriptBox[
                TagBox["x",
                  HoldForm], "4"]}], "}"}], 
          "\[InvisibleSpace]", "\<\" with \"\>", 
          "\[InvisibleSpace]", "\<\" dimension = \"\>", "\[InvisibleSpace]", 
          "4", "\[InvisibleSpace]", "\<\" and char(K)=\"\>", 
          "\[InvisibleSpace]", "3"}],
        SequenceForm[ "Ideal <", {
          Subscript[ 
            HoldForm[ x], 3], 
          Plus[ 
            Times[ -1, 
              Subscript[ 
                HoldForm[ x], 1]], 
            Subscript[ 
              HoldForm[ x], 3]]}, "> = ", {
          Subscript[ 
            HoldForm[ x], 1], 
          Subscript[ 
            HoldForm[ x], 2], 
          Subscript[ 
            HoldForm[ x], 3], 
          Subscript[ 
            HoldForm[ x], 4]}, " with ", " dimension = ", 4, " and char(K)=", 
          3],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[16]:="]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(IdealGenerated[{x\_2}, 3]\)], "Input",
  CellLabel->"In[18]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{"\<\"Depth = \"\>", "\[InvisibleSpace]", "0", 
          "\[InvisibleSpace]", "\<\" -> \"\>", "\[InvisibleSpace]", 
          RowBox[{"{", 
            SubscriptBox[
              TagBox["x",
                HoldForm], "2"], "}"}]}],
        SequenceForm[ "Depth = ", 0, " -> ", {
          Subscript[ 
            HoldForm[ x], 2]}],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[18]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{"\<\"Depth = \"\>", "\[InvisibleSpace]", "1", 
          "\[InvisibleSpace]", "\<\" -> \"\>", "\[InvisibleSpace]", 
          RowBox[{"{", 
            RowBox[{
              RowBox[{
                SubscriptBox[
                  TagBox["x",
                    HoldForm], "1"], "+", 
                RowBox[{"2", " ", 
                  SubscriptBox[
                    TagBox["x",
                      HoldForm], "4"]}]}], ",", 
              SubscriptBox[
                TagBox["x",
                  HoldForm], "2"]}], "}"}]}],
        SequenceForm[ "Depth = ", 1, " -> ", {
          Plus[ 
            Subscript[ 
              HoldForm[ x], 1], 
            Times[ 2, 
              Subscript[ 
                HoldForm[ x], 4]]], 
          Subscript[ 
            HoldForm[ x], 2]}],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[18]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{"\<\"Depth = \"\>", "\[InvisibleSpace]", "2", 
          "\[InvisibleSpace]", "\<\" -> \"\>", "\[InvisibleSpace]", 
          RowBox[{"{", 
            RowBox[{
              RowBox[{
                SubscriptBox[
                  TagBox["x",
                    HoldForm], "1"], "+", 
                RowBox[{"2", " ", 
                  SubscriptBox[
                    TagBox["x",
                      HoldForm], "4"]}]}], ",", 
              SubscriptBox[
                TagBox["x",
                  HoldForm], "2"], ",", 
              SubscriptBox[
                TagBox["x",
                  HoldForm], "3"]}], "}"}]}],
        SequenceForm[ "Depth = ", 2, " -> ", {
          Plus[ 
            Subscript[ 
              HoldForm[ x], 1], 
            Times[ 2, 
              Subscript[ 
                HoldForm[ x], 4]]], 
          Subscript[ 
            HoldForm[ x], 2], 
          Subscript[ 
            HoldForm[ x], 3]}],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[18]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{"\<\"Depth = \"\>", "\[InvisibleSpace]", "3", 
          "\[InvisibleSpace]", "\<\" -> \"\>", "\[InvisibleSpace]", 
          RowBox[{"{", 
            RowBox[{
              RowBox[{
                SubscriptBox[
                  TagBox["x",
                    HoldForm], "1"], "+", 
                RowBox[{"2", " ", 
                  SubscriptBox[
                    TagBox["x",
                      HoldForm], "4"]}]}], ",", 
              SubscriptBox[
                TagBox["x",
                  HoldForm], "2"], ",", 
              SubscriptBox[
                TagBox["x",
                  HoldForm], "3"]}], "}"}]}],
        SequenceForm[ "Depth = ", 3, " -> ", {
          Plus[ 
            Subscript[ 
              HoldForm[ x], 1], 
            Times[ 2, 
              Subscript[ 
                HoldForm[ x], 4]]], 
          Subscript[ 
            HoldForm[ x], 2], 
          Subscript[ 
            HoldForm[ x], 3]}],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[18]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{"\<\"Ideal <\"\>", "\[InvisibleSpace]", 
          RowBox[{"{", 
            SubscriptBox[
              TagBox["x",
                HoldForm], "2"], "}"}], "\[InvisibleSpace]", "\<\"> = \"\>", 
          "\[InvisibleSpace]", 
          RowBox[{"{", 
            RowBox[{
              RowBox[{
                SubscriptBox[
                  TagBox["x",
                    HoldForm], "1"], "+", 
                RowBox[{"2", " ", 
                  SubscriptBox[
                    TagBox["x",
                      HoldForm], "4"]}]}], ",", 
              SubscriptBox[
                TagBox["x",
                  HoldForm], "2"], ",", 
              SubscriptBox[
                TagBox["x",
                  HoldForm], "3"]}], "}"}], 
          "\[InvisibleSpace]", "\<\" with \"\>", 
          "\[InvisibleSpace]", "\<\" dimension = \"\>", "\[InvisibleSpace]", 
          "3", "\[InvisibleSpace]", "\<\" and char(K)=\"\>", 
          "\[InvisibleSpace]", "3"}],
        SequenceForm[ "Ideal <", {
          Subscript[ 
            HoldForm[ x], 2]}, "> = ", {
          Plus[ 
            Subscript[ 
              HoldForm[ x], 1], 
            Times[ 2, 
              Subscript[ 
                HoldForm[ x], 4]]], 
          Subscript[ 
            HoldForm[ x], 2], 
          Subscript[ 
            HoldForm[ x], 3]}, " with ", " dimension = ", 3, " and char(K)=", 
          3],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[18]:="]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["References", "SectionFirst"],

Cell[TextData[{
  "Alberca, P.,  Mart\[IAcute]n Gonz\[AAcute]lez, C., Elduque Palomo, A. and \
Navarro M\[AAcute]rquez, F.J. ",
  StyleBox["On the Cartan-Jacobson Theorem. ",
    FontSlant->"Italic"],
  "Journal of Algebra. In press. 2002."
}], "Reference"],

Cell[TextData[{
  "Alberca, P. and Mart\[IAcute]n Gonz\[AAcute]lez, C. ",
  StyleBox["On derivation algebras of some exceptional Jordan algebras in \
characteristic two",
    FontSlant->"Italic"],
  ". Preprint. 2001."
}], "Reference"],

Cell[TextData[{
  "Alberca, P. ",
  StyleBox["On the Cartan-Jacobson and Chevalley-Schafer theorems. Ph. \
Thesis.",
    FontSlant->"Italic"],
  " 2001."
}], "Reference"],

Cell[TextData[{
  "Jacobson, N. ",
  StyleBox["Lie algebras",
    FontSlant->"Italic"],
  ". Dover Publications, Inc. 1979."
}], "Reference"],

Cell[TextData[{
  "Kaufman, S. ",
  StyleBox["Mathematica as a tool. An introduction with practical examples",
    FontSlant->"Italic"],
  ". Birk\[ADoubleDot]user. 1994."
}], "Reference"],

Cell[TextData[{
  "Postnikov, M. ",
  StyleBox["Lecons de g\[EAcute]ometrie: groupes et alg\[EGrave]bres de Lie",
    FontSlant->"Italic"],
  ". Mir. 1990."
}], "Reference"],

Cell[TextData[{
  "Wolfram, S. ",
  StyleBox["Mathematica. A system for doing mathematics by computer",
    FontSlant->"Italic"],
  ". Addison-Wesley. 1988."
}], "Reference"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
FrontEndVersion->"4.1 for Microsoft Windows",
ScreenRectangle->{{0, 800}, {0, 555}},
WindowToolbars->{"RulerBar", "EditBar"},
WindowSize->{756, 499},
WindowMargins->{{2, Automatic}, {Automatic, 5}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PrintingMargins"->{{71.8125, 71.8125}, {53.8125, \
53.8125}}},
Magnification->1,
StyleDefinitions -> "ArticleClassic.nb"
]

(*******************************************************************
Cached data follows.  If you edit this Notebook file directly, not
using Mathematica, you must remove the line containing CacheID at
the top of  the file.  The cache data will then be recreated when
you save this file from within Mathematica.
*******************************************************************)

(*CellTagsOutline
CellTagsIndex->{}
*)

(*CellTagsIndex
CellTagsIndex->{}
*)

(*NotebookFileOutline
Notebook[{

Cell[CellGroupData[{
Cell[1727, 52, 230, 7, 187, "Title"],
Cell[1960, 61, 43, 0, 41, "Author"],
Cell[2006, 63, 223, 7, 106, "Address"],

Cell[CellGroupData[{
Cell[2254, 74, 65, 0, 41, "Author"],
Cell[2322, 76, 198, 7, 106, "Address"],
Cell[2523, 85, 24, 0, 21, "Address"],
Cell[2550, 87, 685, 18, 95, "Abstract"],

Cell[CellGroupData[{
Cell[3260, 109, 42, 0, 43, "Subsection"],
Cell[3305, 111, 203, 5, 27, "Text"],
Cell[3511, 118, 527, 16, 78, "Text"],
Cell[4041, 136, 224, 8, 27, "Text"],
Cell[4268, 146, 932, 27, 103, "Input"],
Cell[5203, 175, 37, 0, 27, "Text"],

Cell[CellGroupData[{
Cell[5265, 179, 180, 6, 42, "Input"],
Cell[5448, 187, 546, 19, 30, "Output"]
}, Open  ]],
Cell[6009, 209, 141, 3, 27, "Text"]
}, Open  ]],

Cell[CellGroupData[{
Cell[6187, 217, 30, 0, 43, "Subsection"],
Cell[6220, 219, 41, 0, 27, "Text"],
Cell[6264, 221, 83, 2, 31, "Input"],
Cell[6350, 225, 104, 3, 27, "Text"],

Cell[CellGroupData[{
Cell[6479, 232, 100, 2, 31, "Input"],
Cell[6582, 236, 362, 8, 82, "Output"]
}, Open  ]],
Cell[6959, 247, 28, 0, 27, "Text"],
Cell[6990, 249, 238, 6, 71, "Input"],
Cell[7231, 257, 24, 0, 27, "Text"],

Cell[CellGroupData[{
Cell[7280, 261, 93, 2, 31, "Input"],
Cell[7376, 265, 90, 2, 30, "Output"]
}, Open  ]],
Cell[7481, 270, 84, 2, 27, "Text"],
Cell[7568, 274, 237, 5, 71, "Input"],
Cell[7808, 281, 153, 4, 51, "Input"],
Cell[7964, 287, 64, 0, 27, "Text"],

Cell[CellGroupData[{
Cell[8053, 291, 225, 7, 42, "Input"],
Cell[8281, 300, 88, 2, 30, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[8406, 307, 76, 2, 31, "Input"],
Cell[8485, 311, 512, 18, 30, "Output"]
}, Open  ]],
Cell[9012, 332, 316, 5, 44, "Text"],
Cell[9331, 339, 995, 20, 231, "Input"],
Cell[10329, 361, 49, 0, 27, "Text"],

Cell[CellGroupData[{
Cell[10403, 365, 83, 2, 31, "Input"],
Cell[10489, 369, 486, 13, 25, "Print"],
Cell[10978, 384, 878, 26, 25, "Print"],
Cell[11859, 412, 878, 26, 25, "Print"],
Cell[12740, 440, 1328, 37, 25, "Print"]
}, Open  ]],

Cell[CellGroupData[{
Cell[14105, 482, 83, 2, 31, "Input"],
Cell[14191, 486, 486, 13, 25, "Print"],
Cell[14680, 501, 815, 24, 25, "Print"],
Cell[15498, 527, 965, 29, 25, "Print"],
Cell[16466, 558, 1415, 40, 25, "Print"]
}, Open  ]],

Cell[CellGroupData[{
Cell[17918, 603, 89, 2, 31, "Input"],
Cell[18010, 607, 665, 19, 25, "Print"],
Cell[18678, 628, 965, 29, 25, "Print"],
Cell[19646, 659, 1594, 46, 25, "Print"]
}, Open  ]],

Cell[CellGroupData[{
Cell[21277, 710, 96, 2, 31, "Input"],
Cell[21376, 714, 665, 19, 25, "Print"],
Cell[22044, 735, 965, 29, 25, "Print"],
Cell[23012, 766, 1836, 54, 25, "Print"]
}, Open  ]],

Cell[CellGroupData[{
Cell[24885, 825, 83, 2, 31, "Input"],
Cell[24971, 829, 486, 13, 25, "Print"],
Cell[25460, 844, 949, 28, 25, "Print"],
Cell[26412, 874, 1099, 33, 25, "Print"],
Cell[27514, 909, 1099, 33, 25, "Print"],
Cell[28616, 944, 1549, 44, 25, "Print"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{
Cell[30214, 994, 34, 0, 62, "SectionFirst"],
Cell[30251, 996, 257, 6, 34, "Reference"],
Cell[30511, 1004, 235, 6, 19, "Reference"],
Cell[30749, 1012, 170, 6, 19, "Reference"],
Cell[30922, 1020, 141, 5, 19, "Reference"],
Cell[31066, 1027, 188, 5, 19, "Reference"],
Cell[31257, 1034, 173, 5, 19, "Reference"],
Cell[31433, 1041, 174, 5, 19, "Reference"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



(*******************************************************************
End of Mathematica Notebook file.
*******************************************************************)


